Extending Eventually Consistent Cloud Databases for Enforcing Numeric Invariants

Geo-replicated databases often operate under the principle of eventual consistency to offer high-availability with low latency on a simple key/value store abstraction. Recently, some have adopted commutative data types to provide seamless reconciliation for special purpose data types, such as counters. Despite this, the inability to enforce numeric invariants across all replicas still remains a key shortcoming of relying on the limited guarantees of eventual consistency storage. We present a new replicated data type, called bounded counter, which adds support for numeric invariants to eventually consistent geo-replicated databases. We describe how this can be implemented on top of existing cloud stores without modifying them, using Riak as an example. Our approach adapts ideas from escrow transactions to devise a solution that is decentralized, fault-tolerant and fast. Our evaluation shows much lower latency and better scalability than the traditional approach of using strong consistency to enforce numeric invariants, thus alleviating the tension between consistency and availability.

==> figures/icdcs15/ICDCS2015/src/lib/Data.java <==
package lib;

import java.io.File;
import java.io.IOException;
import java.nio.file.Files;
import java.nio.file.Path;
import java.util.stream.Stream;

public class Data {
	
	public static Stream<String> files(File root) {
		return files( root.toPath() );
	}
	
	public static Stream<String> files(String root) {
		return files( new File( root ) );
	}
	
	public static Stream<String> files(Path root) {
		if( ! root.toFile().exists() ) 
			throw new RuntimeException("invalid root dir");
		try {
			return Files.walk( root).map( p -> p.toFile().getAbsolutePath() );
		} catch (IOException e) {
			e.printStackTrace();
		}
		return Stream.empty();
	}
	
	public static Stream<String> lines( String filename ) throws IOException {
		return Files.lines( new File( filename).toPath() );
	}
	
}


==> figures/new-results-crdtdb/plothelp.sh <==
bn=`basename $1`
epstopdf $bn.eps
pdfcrop $bn.pdf
mv $bn-crop.pdf $bn.pdf

